Three-Photon Discrete-Energy-Entangled W State in Optical Fiber

We experimentally demonstrate the generation of a three-photon discrete-energy-entangled W state using multi-photon-pair generation by spontaneous four-wave mixing in an optical fiber. We show that by making use of prior information on the photon source we can verify the state produced by this source without resorting to frequency conversion.

==> anc/W_state_Supplemental.tex <==
\documentclass[english]{article}
\usepackage[T1]{fontenc}
\usepackage[latin9]{inputenc}
\usepackage{geometry}
\geometry{verbose,lmargin=2cm,rmargin=2cm}
\usepackage{float}
\usepackage{units}
\usepackage{amsmath}
\usepackage{graphicx}
\renewcommand{\thefigure}{S\arabic{figure}}
\renewcommand{\theequation}{S\arabic{equation}}
\usepackage{babel}
\usepackage[figurename=FIG.]{caption}
\usepackage{authblk}
\usepackage{kbordermatrix}
\usepackage{color}
\renewcommand\Affilfont{\itshape\small}
\makeatletter
\@ifundefined{date}{}{\date{}}
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% User specified LaTeX commands.
\usepackage{braket}
\makeatother
\newcommand{\rev}[1]{{\color{red}\emph{#1}}}

\begin{document}

% Use the \preprint command to place your local institutional report
% number in the upper righthand corner of the title page in preprint mode.
% Multiple \preprint commands are allowed.
% Use the 'preprintnumbers' class option to override journal defaults
% to display numbers if necessary
%\preprint{}

\title{Supplemental Material for Three-Photon Discrete-Energy-Entangled W State in Optical Fiber}

% repeat the \author .. \affiliation  etc. as needed
% \email, \thanks, \homepage, \altaffiliation all apply to the current
% author. Explanatory text should go in the []'s, actual e-mail
% address or url should go in the {}'s for \email and \homepage.
% Please use the appropriate macro foreach each type of information

\author[1]{B. Fang}
\author[2]{M. Menotti}
\author[2]{M. Liscidini}
\author[3]{J. E. Sipe}
\author[1]{V. O. Lorenz}
\affil[1]{Department of Physics, University of Illinois at Urbana-Champaign, Urbana, IL 61801, USA}
%\affil[*]{Present address: The Center for Dynamics and Control of Materials: an NSF MRSEC, The University of Texas at Austin, TX 78712, USA}
\affil[2]{Department of Physics, University of Pavia, Via Bassi 6, 1-27100 Pavia, Italy}
\affil[3]{Department of Physics, University of Toronto, 60 St. George Street, Toronto, Ontario M5S 1A7, Canada}
%\email[]{}
%\homepage[]{Your web page}
%\thanks{}
%\altaffiliation{}
%\affiliation{$^1$Department of Physics, University of Illinois at Urbana-Champaign,
%Urbana, IL 61801, USA\\
%$^2$Department of Physics, University of Pavia, Via Bassi 6, 1-27100 Pavia, Italy\\
%$^3$Department of Physics, University of Toronto, 60 St. George Street, Toronto, Ontario M5S 1A7, Canada}
\maketitle

\section{Coherence and stability conditions}

In this section we expand on the formulation of the ``stability'' and ``coherence'' conditions that must be satisfied to guarantee the coherent superposition of the terms in the W state produced by the optical setup sketched in Fig.~\ref{Fig: Generation circuit}.

\begin{figure}[h]
    \begin{center}
        \includegraphics[width=0.8\textwidth]{figure_s1.jpg}
    \end{center}
    \caption{Schematic representation of the W state source described in the main text, with the relevant distances $L_{\alpha}$ explicitly reported.}
    \label{Fig: Generation circuit}
\end{figure}
The complete expression of the output state, upon post-selection on four-fold coincidences, is \cite{Menotti:PhysicalReviewA:2016}

\begin{align}
\ket{\Phi} & =2\sqrt{3}ir_{i}t_{i}^{3}r_{j}t_{j}^{2}r_{k}t_{k}\beta^{2}e^{-ik_{R}(L_{j}+L_{j'}+L_{k})}e^{-ik_{B}(L_{j'}+L_{l})}\ket{B}_{i}\\
\times & \frac{1}{\sqrt{3}}\Big(\ket{RRB}_{jkl}+e^{-i\Delta k(L_{k}-L_{l})}\ket{RBR}_{jkl}+e^{-i\Delta k(L_{j}-L_{j'}-L_{l})}\ket{BRR}_{jkl}\Big),\nonumber
\end{align}
where $r(t)_{n}$ is the reflection (transmission) coefficient of the n-th beamsplitter, $k_{B(R)}$ is the wavevector associated with blue (red) photons produced by SFWM in the PMF, and
\begin{align}
\Delta k & =k_{B}-k_{R}\equiv\Delta k_{0}\pm\Delta\kappa. \label{condition}
\end{align}
In Eq.~(\ref{condition}), $\Delta k_{0}\equiv k_{B0}-k_{R0}$ accounts for the constant difference between the mean wavevectors, while $\Delta\kappa\equiv\kappa_{B}+\kappa_{R}$ represents the maximum uncertainty of $\Delta k$ around $\Delta k_{0}$, which in turn depends on the phase matching condition in the fiber.
The coherence in the superposition (S1) is preserved when the fluctuation $\delta(\Delta k\Delta L)\ll2\pi$, $\Delta L$ being either $L_{k}-L_{l}\equiv\Delta L_{kl}$ or $L_{j}-L_{j'}-L_{l}\equiv\Delta L_{jj'l}$. Therefore,

\begin{equation}
\delta(\Delta k\Delta L)=\Delta k\cdot\delta(\Delta L)+\delta(\Delta k)\cdot\Delta L\ll2\pi
\end{equation}
leads to the two conditions
\begin{align}
\Delta k\cdot\delta(\Delta L) & \ll2\pi\\
\delta(\Delta k)\cdot\Delta L & \ll2\pi.
\end{align}
The first condition can be expressed as
\begin{equation}
\delta(\Delta L)\ll\frac{2\pi}{\Delta k}\sim\frac{2\pi}{\Delta k_{0}},
\end{equation}
since $\Delta k_{0}\gg\Delta\kappa$. This bound is related to the stability of the optical length on the timescale of the experiment, and thus we refer to it as a \textit{stability condition}. The second condition can be recast in the form
\begin{equation}
\Delta L\ll\frac{\pi}{\varepsilon}<\frac{2\pi}{\delta(\Delta k)}=\frac{2\pi}{\Delta\kappa},\label{7}
\end{equation}
where $\varepsilon$ is the maximum bandwidth of the converted photons.
Equation (\ref{7}) implies that the coherence length of the photons in the interferometer must be larger than its imbalance, thus we refer to it as a \textit{coherence condition}.


\section{Post-selected statistics: theory}
In this section we detail a theoretical analysis of the SFWM source considered in the text, where the three parties (in channels $j$, $k$, and $l$) receiving output from the source are allowed to perform local operations and classical communication (LOCC). Our only crucial assumptions, in this section and those below, are
that for the original density operator describing the output of the optical fiber there are no amplitudes associated with more than four photons, and that all amplitudes are associated with two red and two blue photons. The first of these is guaranteed by a small enough pump power, and is confirmed for our experiments by measurements presented in the text. The second follows from
the assumption of energy conservation.

We consider a general scenario in which each party is allowed to perform a full set of local unitary operations followed by frequency (color) detection. We want to prove that the results of the experimental runs post-selected on the condition that each party has a detection event -- we call this the ``three detection'' condition -- follow the same detection statistics that would be predicted by a $W_1$ state. Thus, with respect to LOCC and upon post-selection on the three detection condition, we confirm that the source investigated here can be considered a source of $W_1$ states.

To begin we denote a general unitary by $U_\alpha$, and if done in channel (say) $j$ by $U_{\alpha j}$; these are taken not to change photon number. Although the experiments reported in this communication did not involve frequency conversion, in this general discussion we allow that possibility. Color detection by one of the parties we denote by a PVM {$P_R$, $P_B$, $P_0$}. The projector $P_R$ is associated with the result of red photon(s) detection only, $P_B$ with the result of a blue photon(s) detection only, and $P_0$ the result of no detection or the detection of both red and blue photon(s). Denoting by $\ket{n_Bm_R}$ a state with $n_B$ blue photons and $m_R$ red photons, the projectors are
\begin{align}
    P_R &= \sum_{m_R=1}^\infty\ket{0_Bm_R}\bra{0_Bm_R}, \\
    P_B &= \sum_{n_B=1}^\infty\ket{n_B0_R}\bra{n_B0_R}, \\
    P_0 &= \ket{0_B0_R}\bra{0_B0_R} + \sum_{n_B=1}^\infty\sum_{m_R=1}^\infty\ket{n_Bm_R}\bra{n_Bm_R}.
\end{align}
We use {$P_{Rj}$, $P_{Bj}$, $P_{0j}$} to indicate the measurement done by channel $j$, etc. The measurement done to initialize the experiment, where a blue detection is required for the experiment to continue, is done in channel $i$. Then if the initial preparation is characterized by $\ket{\Psi}$, which consists of vacuum, two photon, and four photon amplitudes, the density operator characterizing the preparation after a blue detection in channel $i$ is
\begin{equation}\label{rho_original}
    \rho = \frac{P_{Bi}\ket{\Psi}\bra{\Psi}P_{Bi}}{\mathrm{Tr}(P_{Bi}\ket{\Psi}\bra{\Psi})}.
\end{equation}
This is still a density operator acting over the Hilbert space that is a direct product of the Hilbert spaces associated with each of the four channels, but for use in describing the results of later experiments involving channels $j$, $k$, and $l$ we can introduce a reduced density operator $\tilde{\rho}$ acting over the Hilbert space
involving channels $j$, $k$, and $l$,
\begin{equation}
    \tilde{\rho} = \mathrm{Tr}_i(\rho),
\end{equation}
where the trace is over the Hilbert space associated with channel $i$.

Now we consider LOCC operations done in channels $j$, $k$, $l$, consisting of unitaries followed by detection events. We keep statistics only for runs where there is a detection event (R or B) in each of $j$, $k$, and $l$. Post-selecting on these,
we denote the probabilities associated with detection events $J$, $K$, $L$ (each being R or B) in channels $j$, $k$, $l$ respectively, following unitaries $U_{\alpha j}$, $U_{\beta k}$, and $U_{\gamma l}$ by $p_{JKL;\alpha \beta \gamma}$,
\begin{equation}\label{probabilities}
    p_{JKL;\alpha \beta \gamma} = \frac{\mathrm{Tr}_{j,k,l}\Big(P_{Ll}P_{Kk}P_{Jj}U_{\gamma l}U_{\beta k}U_{\alpha j}\tilde{\rho}U^\dagger_{\alpha j}U^\dagger_{\beta k}U^\dagger_{\gamma l}P_{Jj}P_{Kk}P_{Ll}\Big)}
    {\sum_{J,K,L}\mathrm{Tr}_{j,k,l}\Big(P_{Ll}P_{Kk}P_{Jj}U_{\gamma l}U_{\beta k}U_{\alpha j}\tilde{\rho}U^\dagger_{\alpha j}U^\dagger_{\beta k}U^\dagger_{\gamma l}P_{Jj}P_{Kk}P_{Ll}\Big)},
\end{equation}
where the denominator normalizes the probabilities with respect to the experimental runs that are post-selected; clearly for any $\alpha$, $\beta$, $\gamma$ we have
\begin{equation}
    \sum_{J,K,L}p_{JKL;\alpha \beta \gamma}=1,
\end{equation}
where, as above, $J$, $K$, $L$ each range only over R and B. While $\tilde{\rho}$ acts over the full Hilbert spaces of channels $j$, $k$, and $l$, the only components that will contribute to nonzero values of $p_{JKL;\alpha \beta \gamma}$ will involve one photon in each channel.
Therefore, in evaluating the probabilities $p_{JKL;\alpha \beta \gamma}$ we replace $\tilde{\rho}$ by the density operator $\bar{\rho}$ whose elements are associated with a single photon per channel,
\begin{equation}\label{rho_bar_implicit}
    \bar{\rho} = \sum_{a,b=1}^{8}\ket{a}\bra{a}\bar{\rho}\ket{b}\bra{b} \equiv \sum_{a,b=1}^{8}\ket{a}\bar{\rho}_{a;b}\bra{b},
\end{equation}
where $\ket{1}=\ket{RRR}$, $\ket{2}=\ket{RRB}$, $\ket{3}=\ket{RBR}$, $\ket{4}=\ket{RBB}$, $\ket{5}=\ket{BRR}$, $\ket{6}=\ket{BRB}$, $\ket{7}=\ket{BBR}$, and $\ket{8}=\ket{BBB}$.
We now use energy conservation. Since a blue photon was detected in channel $i$, two of the remaining photons must be red and one blue. Under this assumption, the density matrix associated with $\bar{\rho}$ is
\begin{equation}\label{rho_bar_zeros}
\begin{bmatrix}
0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 \\
0 & \bar{\rho}_{RRB;RRB} & \bar{\rho}_{RRB;RBR} & 0 & \bar{\rho}_{RRB;BRR} & 0 & 0 & 0 \\
0 & \bar{\rho}_{RBR;RRB} & \bar{\rho}_{RBR;RBR} & 0 & \bar{\rho}_{RBR;BRR} & 0 & 0 & 0 \\
0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 \\
0 & \bar{\rho}_{BRR;RRB} & \bar{\rho}_{BRR;RBR} & 0 & \bar{\rho}_{BRR;BRR} & 0 & 0 & 0 \\
0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 \\
0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 \\
0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 \\
0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 \\
0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 \\
\end{bmatrix}.
\end{equation}
Subject then to the assumption of energy conservation, the operator $\bar{\rho}$ over the Hilbert spaces of channels $j$, $k$, $l$ with nonzero components only among the elements of \eqref{rho_bar_zeros} can be used to calculate the probabilities \eqref{probabilities}. To avoid the denominator in \eqref{probabilities} we can normalize the density operator $\bar{\rho}$, $\bar{\rho} \rightarrow \bar{\rho}/\mathrm{Tr}(\bar{\rho})$, and the post-selected probabilities are given by
\begin{equation}
    p_{JKL;\alpha\beta\gamma} = \mathrm{Tr}\Big(P_{Ll}P_{Kk}P_{Jj}U_{\gamma l}U_{\beta k}U_{\alpha j}\bar{\rho}U^\dagger_{\alpha j}U^\dagger_{\beta k}U^\dagger_{\gamma l}P_{Jj}P_{Kk}P_{Ll}\Big).
\end{equation}
From the theoretical treatment given in the text, we expect the (normalized) elements \eqref{rho_bar_zeros} to correspond to the density operator of the $W_1$ state, $\ket{W_1}\bra{W_1}$, or
\begin{equation}\label{rho_bar_W1}
\begin{bmatrix}
0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 \\
0 & \nicefrac{1}{3} & \nicefrac{1}{3} & 0 & \nicefrac{1}{3} & 0 & 0 & 0 \\
0 & \nicefrac{1}{3} & \nicefrac{1}{3} & 0 & \nicefrac{1}{3} & 0 & 0 & 0 \\
0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 \\
0 & \nicefrac{1}{3} & \nicefrac{1}{3} & 0 & \nicefrac{1}{3} & 0 & 0 & 0 \\
0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 \\
0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 \\
0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 \\
0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 \\
0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 \\
\end{bmatrix}.
\end{equation}
This is now what must be confirmed experimentally, for if \eqref{rho_bar_zeros} is equal to \eqref{rho_bar_W1},
then for all LOCC and post-selection on the three detection condition the post-selected statistics will be that of a $W_1$ state.


\section{Experimental confirmation}
To do this without the capability of frequency conversion we rely on experiments beyond LOCC involving the three parties. In a practical use of the states generated in this experiment, one could imagine these confirmation experiments would be done right at the source, where the provider would have access to all channels.

The implementation of three experimental scenarios are required here. Each involves experiments done following a blue detection in channel $i$ and a red detection in one of the other channels ($j$, $k$, or $l$). We detail the scenario involving a red detection in channel $j$. The density operator relevant for the following measurements is then,
\begin{equation}
    \frac{P_{Rj}\rho P_{Rj}}{\mathrm{Tr}(P_{Rj}\rho)},
\end{equation}
where $\rho$ is given by \eqref{rho_original}, but to predict the results of successive measurements over channels $k$ and $l$ we can use a smaller density operator that is the trace of this over the Hilbert spaces associated with channels $i$ and $j$,
\begin{equation}
    \rho^{\mathrm{I}}=\mathrm{Tr}_{i,j}\left(\frac{P_{Rj}\rho P_{Rj}}{\mathrm{Tr}(P_{Rj}\rho)}\right).
\end{equation}
We will be interested in later measurements that result in two detection events. Thus the only elements of $\rho^{\mathrm{I}}$ that will be relevant are those involving two photons. In all generality those elements of $\rho^{\mathrm{I}}$ can be written as a $10\times 10$ matrix $\bra{a}\rho^{\mathrm{I}}\ket{b}$, where $a$ and $b$ range over the 10 possibilities $\ket{1}\equiv\ket{RR,0}_{kl}$, $\ket{2}\equiv\ket{R,R}_{kl}$, $\ket{3}\equiv\ket{0,RR}_{kl}$, $\ket{4}\equiv\ket{RB,0}_{kl}$, $\ket{5}\equiv\ket{R,B}_{kl}$, $\ket{6}\equiv\ket{B,R}_{kl}$, $\ket{7}\equiv\ket{0,RB}_{kl}$, $\ket{8}\equiv\ket{BB,0}_{kl}$, $\ket{9}\equiv\ket{B,B}_{kl}$, $\ket{10}\equiv\ket{0,BB}_{kl}$.
Here $\ket{RR,0}_{kl}$ denotes two photons in channel $k$ and none in channel $l$, $\ket{R,B}_{kl}$ denotes a red
photon in channel $k$ and a blue photon in channel $l$, etc. However, many of these matrix elements will vanish by energy conservation; with a blue detection event in channel $i$ and a red detection event in channel $j$, matrix elements involving two red or two blue photons will vanish. Thus the nonvanishing matrix elements $\rho_{ab}^{\mathrm{I}}=\bra{a}\rho^{\mathrm{I}}\ket{b}$ of this set can be grouped as
\begin{equation}\label{rho_I_full}
    \begin{bmatrix}
    \rho^{\mathrm{I}}_{44} & \rho^{\mathrm{I}}_{45}& \rho^{\mathrm{I}}_{46}& \rho^{\mathrm{I}}_{47} \\
    (\rho^{\mathrm{I}}_{45})^* & \rho^{\mathrm{I}}_{55} & \rho^{\mathrm{I}}_{56} & \rho^{\mathrm{I}}_{57} \\
    (\rho^{\mathrm{I}}_{46})^* & (\rho^{\mathrm{I}}_{56})^* & \rho^{\mathrm{I}}_{66} & \rho^{\mathrm{I}}_{67} \\
    (\rho^{\mathrm{I}}_{47})^* & (\rho^{\mathrm{I}}_{57})^* & (\rho^{\mathrm{I}}_{67})^* & \rho^{\mathrm{I}}_{77}
\end{bmatrix}.
\end{equation}
Independent detection events in channels $k$ and $l$, in conjunction with the first measurement in channel $j$, form a subset of all the later measurements falling into the class discussed above, consisting of LOCC measurements satisfying the three detection condition. Except for the normalization that follows from post-selection, we can identify
\begin{equation}\label{rho_I_red}
    \begin{bmatrix}
        \rho^{\mathrm{I}}_{55} & \rho^{\mathrm{I}}_{56} \\
        (\rho^{\mathrm{I}}_{56})^* & \rho^{\mathrm{I}}_{66}
    \end{bmatrix}
    \Longleftrightarrow
    \begin{bmatrix}
       \bar{\rho}_{RRB;RRB} & \bar{\rho}_{RRB;RBR} \\
        \bar{\rho}_{RBR;RRB} & \bar{\rho}_{RBR;RBR}
    \end{bmatrix},
\end{equation}
and so determining the elements $\rho_{55}^\mathrm{I}$, $\rho_{56}^\mathrm{I}$, and $\rho_{66}^\mathrm{I}$ will allow us to determine one block of the matrix \eqref{rho_bar_zeros} that describes all experimental runs involving LOCC
that are post-selected on the three detection condition.

One can determine the diagonal elements $\rho_{55}^\mathrm{I}$ and $\rho_{66}^\mathrm{I}$ by simply collecting detection events respectively involving a red detection at $k$ and a blue at $l$, and a blue detection at $k$ and a red detection at $l$.
Determining the off-diagonal element $\rho_{56}^\mathrm{I}$, without implementing frequency conversion, is more challenging. To determine $\rho_{56}^\mathrm{I}$ we use the fact that the matrix elements \eqref{rho_I_red} are a subset of those appearing in \eqref{rho_I_full}.
To extract those matrix elements we require an additional optical setup, represented in Fig.~\ref{Fig: Tomography Scheme}, that mixes the outputs of channels $k$ and $l$, going beyond LOCC, into new channels $n$ and $m$.
It should be noted that, although it is not required in our case, a similar setup could be used to measure all of the  elements of \eqref{rho_I_full} independently.
Moreover, as we discuss in the following, a particular set of configurations of the optical setup in Fig.~\ref{Fig: Tomography Scheme} can be used to relate three detection events in channels $j$, $k$, and $l$ solely to three detection events in the output channels $j$, $m$, and $n$.
The operation of this device can be modeled by a unitary operator $S(\phi_{R},\phi_{B})$ acting on the photons in channels $k$ and $l$, and leading to the new density operator
\begin{equation}
\tau^{\mathrm{I}}=S(\phi_{R},\phi_{B})\rho^{\mathrm{I}}S^{\dagger}(\phi_{R},\phi_{B})\equiv\sum_{\alpha,\beta=1}^{4}\tau_{\alpha\beta}^{\mathrm{I}}\ket{\alpha}\bra{\beta},\label{Eq. rho34_to_rho56}
\end{equation}
where now $\ket{1}=\ket{RB,0}_{m,n}$, $\ket{2}=\ket{R,B}_{m,n}$, $\ket{3}=\ket{B,R}_{m,n}$, and $\ket{4}=\ket{0,RB}_{m,n}$, referring to the output channels $m$ and $n$ of Fig.~\ref{Fig: Tomography Scheme}.

\begin{figure}[H]
\includegraphics[width=\textwidth]{figure_s2.jpg}
\caption{Schematic of the setup for reduced density matrix tomography of the W state. $L_k$ and $L_l$ are the physical distance from BS3 to the dashed line, the same as in Fig.~S1. The paths after the dashed line are explicitly described in the text.}
\label{Fig: Tomography Scheme}
\end{figure}

The matrix S can be expressed as
\begin{equation}
S(\phi_{R},\phi_{B})=\begin{bmatrix}S_{11}^{R}(\phi_{R})S_{11}^{B}(\phi_{B}) & S_{11}^{R}(\phi_{R})S_{12}^{B}(\phi_{B}) & S_{12}^{R}(\phi_{R})S_{11}^{B}(\phi_{B}) & S_{12}^{R}(\phi_{R})S_{12}^{B}(\phi_{B})\\
S_{11}^{R}(\phi_{R})S_{21}^{B}(\phi_{B}) & S_{11}^{R}(\phi_{R})S_{22}^{B}(\phi_{B}) & S_{12}^{R}(\phi_{R})S_{21}^{B}(\phi_{B}) & S_{12}^{R}(\phi_{R})S_{22}^{B}(\phi_{B})\\
S_{21}^{R}(\phi_{R})S_{11}^{B}(\phi_{B}) & S_{21}^{R}(\phi_{R})S_{12}^{B}(\phi_{B}) & S_{22}^{R}(\phi_{R})S_{11}^{B}(\phi_{B}) & S_{22}^{R}(\phi_{R})S_{12}^{B}(\phi_{B})\\
S_{21}^{R}(\phi_{R})S_{21}^{B}(\phi_{B}) & S_{21}^{R}(\phi_{R})S_{22}^{B}(\phi_{B}) & S_{22}^{R}(\phi_{R})S_{21}^{B}(\phi_{B}) & S_{22}^{R}(\phi_{R})S_{22}^{B}(\phi_{B})
\end{bmatrix},\label{Eq. S matrix}
\end{equation}
where

\begin{eqnarray}
S^{R}(\phi_{R}) & = & \frac{1}{\sqrt{2}}\begin{bmatrix}e^{ik_{R}L_{m}} & ie^{ik_{R}(L_{n}+L_{R})+i\phi_{R}}\\
ie^{ik_{R}L_{m}} & e^{ik_{R}(L_{n}+L_{R})+i\phi_{R}},
\end{bmatrix}\\
S^{B}(\phi_{B}) & = & \frac{1}{\sqrt{2}}\begin{bmatrix}e^{ik_{B}L_{m}} & ie^{ik_{B}(L_{n}+L_{B})+i\phi_{B}}\\
ie^{ik_{B}L_{m}} & e^{ik_{B}(L_{n}+L_{B})+i\phi_{B}},
\end{bmatrix}\nonumber 
\end{eqnarray}
are the scattering matrices connecting channels $k$ and $l$ to channels $m$ and $n$ for red and blue photons, respectively. In the previous expression, $L_{k}+L_{m}$ is the physical distance covered by all photons from $BS3$ to $BS4$ along channel $k$, $L_{l}+L_{n}+L_{R}$ is the distance covered by red photons entering channel $l$, and $L_{l}+L_{n}+L_{B}$ is the physical distance covered by blue photons entering channel $l$.

A coincidence measurement in channels $m$ and $n$ reveals the diagonal elements of $\tau^{\mathrm{I}}$, which are in turn related to the matrix elements of $\rho^{\mathrm{I}}$ via Eq.~\eqref{Eq. rho34_to_rho56}. For instance, the second diagonal element is
\begin{eqnarray}
\tau_{22}^{\mathrm{I}}(\phi_{R},\phi_{B}) & = & \Big|S_{11}^{R}\Big|^{2}\Big|S_{12}^{B}\Big|^{2}\rho_{44}^{\mathrm{I}}+\Big|S_{11}^{R}\Big|^{2}\Big|S_{11}^{B}\Big|^{2}\rho_{55}^{\mathrm{I}}+\Big|S_{12}^{R}\Big|^{2}\Big|S_{12}^{B}\Big|^{2}\rho_{66}^{\mathrm{I}}\label{Eq: Y} +  \Big|S_{12}^{R}\Big|^{2}\Big|(S_{11}^{B})^{*}\Big|^{2}\rho_{77}^{\mathrm{I}} \\
 & - & 2\Big|S_{11}^{R}\Big|^{2}\text{Re}[S_{11}^{B}(S_{12}^{B})^{*}]\text{Re}[\rho_{45}^{\mathrm{I}}]+2\Big|S_{11}^{R}\Big|^{2}\text{Im}[S_{11}^{B}(S_{12}^{B})^{*}]\text{Im}[\rho_{45}^{\mathrm{I}}]\nonumber \\
 & + & 2\text{Re}[S_{11}^{R}(S_{12}^{R})^{*}]\Big|S_{12}^{B}\Big|^{2}\text{Re}[\rho_{46}^{\mathrm{I}}]-2\text{Im}[S_{11}^{R}(S_{12}^{R})^{*}]\Big|S_{12}^{B}\Big|^{2}\text{Im}[\rho_{46}^{\mathrm{I}}]\nonumber \\
 & - & 2\text{Re}[S_{11}^{R}(S_{12}^{R})^{*}S_{11}^{B}(S_{12}^{B})^{*}]\text{Re}[\rho_{47}^{\mathrm{I}}]+2\text{Im}[S_{11}^{R}(S_{12}^{R})^{*}S_{11}^{B}(S_{12}^{B})^{*}]\text{Im}[\rho_{47}^{\mathrm{I}}]\nonumber \\
 & - & 2\text{Re}[S_{11}^{R}(S_{12}^{R})^{*}(S_{11}^{B})^{*}S_{12}^{B}]\text{Re}[\rho_{56}^{\mathrm{I}}]+2\text{Im}[S_{11}^{R}(S_{12}^{R})^{*}(S_{11}^{B})^{*}S_{12}^{B}]\text{Im}[\rho_{56}^{\mathrm{I}}]\nonumber \\
 & + & 2\text{Re}[S_{11}^{R}(S_{12}^{R})^{*}]\Big|S_{11}^{B}\Big|^{2}\text{Re}[\rho_{57}^{\mathrm{I}}]-2\text{Im}[S_{11}^{R}(S_{12}^{R})^{*}]\Big|S_{11}^{B}\Big|^{2}\text{Im}[\rho_{57}^{\mathrm{I}}]\nonumber \\
 & - & 2\Big|S_{12}^{R}\Big|^{2}\text{Re}[S_{11}^{B}(S_{12}^{B})^{*}]\text{Re}[\rho_{67}^{\mathrm{I}}]+2\Big|S_{12}^{R}\Big|^{2}\text{Im}[S_{11}^{B}(S_{12}^{B})^{*}]\text{Im}[\rho_{67}^{\mathrm{I}}].\nonumber 
\end{eqnarray}
Similarly, the third diagonal element is
\begin{eqnarray}
\tau_{33}^{\mathrm{I}}(\phi_{R},\phi_{B}) & = & \Big|S_{12}^{R}\Big|^{2}\Big|S_{11}^{B}\Big|^{2}\rho_{44}^{\mathrm{I}}+\Big|S_{12}^{R}\Big|^{2}\Big|S_{12}^{B}\Big|^{2}\rho_{55}^{\mathrm{I}}+\Big|S_{11}^{R}\Big|^{2}\Big|S_{11}^{B}\Big|^{2}\rho_{66}^{\mathrm{I}}\label{Eq: Z} + \Big|S_{11}^{R}\Big|^{2}\Big|S_{12}^{B}\Big|^{2}\rho_{77}^{\mathrm{I}} \\
 & + & 2\Big|S_{12}^{R}\Big|^{2}\text{Re}[S_{11}^{B}(S_{12}^{B})^{*}]\text{Re}[\rho_{45}^{\mathrm{I}}]-2\Big|S_{12}^{R}\Big|^{2}\text{Im}[S_{11}^{B}(S_{12}^{B})^{*}]\text{Im}[\rho_{45}^{\mathrm{I}}]\nonumber \\
 & - & 2\text{Re}[S_{11}^{R}(S_{12}^{R})^{*}]\Big|S_{11}^{B}\Big|^{2}\text{Re}[\rho_{46}^{\mathrm{I}}]+2\text{Im}[S_{11}^{R}(S_{12}^{R})^{*}]\Big|S_{11}^{B}\Big|^{2}\text{Im}[\rho_{46}^{\mathrm{I}}]\nonumber \\
 & - & 2\text{Re}[S_{11}^{R}(S_{12}^{R})^{*}S_{11}^{B}(S_{12}^{B})^{*}]\text{Re}[\rho_{47}^{\mathrm{I}}]+2\text{Im}[S_{11}^{R}(S_{12}^{R})^{*}S_{11}^{B}(S_{12}^{B})^{*}]\text{Im}[\rho_{47}^{\mathrm{I}}]\nonumber \\
 & - & 2\text{Re}[S_{11}^{R}(S_{12}^{R})^{*}(S_{11}^{B})^{*}S_{12}^{B}]\text{Re}[\rho_{56}^{\mathrm{I}}]+2\text{Im}[S_{11}^{R}(S_{12}^{R})^{*}(S_{11}^{B})^{*}S_{12}^{B}]\text{Im}[\rho_{56}^{\mathrm{I}}]\nonumber \\
 & - & 2\text{Re}[S_{11}^{R}(S_{12}^{R})^{*}]\Big|S_{12}^{B}\Big|^{2}\text{Re}[\rho_{57}^{\mathrm{I}}]+2\text{Im}[S_{11}^{R}(S_{12}^{R})^{*}]\Big|S_{12}^{B}\Big|^{2}\text{Im}[\rho_{57}^{\mathrm{I}}]\nonumber \\
 & + & 2\Big|S_{11}^{R}\Big|^{2}\text{Re}[S_{11}^{B}(S_{12}^{B})^{*}]\text{Re}[\rho_{67}^{\mathrm{I}}]-2\Big|S_{11}^{R}\Big|^{2}\text{Im}[S_{11}^{B}(S_{12}^{B})^{*}]\text{Im}[\rho_{67}^{\mathrm{I}}].\nonumber 
\end{eqnarray}
Substituting Eq.~(\ref{Eq. S matrix}) in Eqs.~(\ref{Eq: Y}) and (\ref{Eq: Z}) and rearranging the terms, we obtain
\begin{eqnarray}
\tau_{22}^{\mathrm{I}}(\phi_{R},\phi_{B}) & = & \frac{1}{4}-\frac{\text{Re}[\rho_{45}^{\mathrm{I}}]+\text{Re}[\rho_{67}^{\mathrm{I}}]}{2}\sin[k_{B}(L_{m}-L_{n}-L_{B})-\phi_{B}]\\
&-&\frac{\text{Im}[\rho_{45}^{\mathrm{I}}]
 + \text{Im}[\rho_{67}^{\mathrm{I}}]}{2}\cos[k_{B}(L_{m}-L_{n}-L_{B})-\phi_{B}]\nonumber \\
 & + & \frac{\text{Re}[\rho_{46}^{\mathrm{I}}]+\text{Re}[\rho_{57}^{\mathrm{I}}]}{2}\sin[k_{R}(L_{m}-L_{n}-L_{R})-\phi_{R}]\nonumber \\
&+&\frac{\text{Im}[\rho_{46}^{\mathrm{I}}]+\text{Im}[\rho_{57}^{\mathrm{I}}]}{2}\cos[k_{R}(L_{m}-L_{n}-L_{R})-\phi_{R}]\nonumber \\
 & + & \frac{1}{2}\cos[(k_{R}+k_{B})(L_{m}-L_{n})-(k_{R}L_{R}+k_{B}L_{B})-(\phi_{R}+\phi_{B})]\text{Re}[\rho_{47}^{\mathrm{I}}]\nonumber \\
 & - & \frac{1}{2}\cos[(k_{R}-k_{B})(L_{m}-L_{n})-(k_{R}L_{R}-k_{B}L_{B})-(\phi_{R}-\phi_{B})]\text{Re}[\rho_{56}^{\mathrm{I}}]\nonumber \\
 & - & \frac{1}{2}\sin[(k_{R}+k_{B})(L_{m}-L_{n})-(k_{R}L_{R}+k_{B}L_{B})-(\phi_{R}+\phi_{B})]\text{Im}[\rho_{47}^{\mathrm{I}}]\nonumber \\
 & + & \frac{1}{2}\sin[(k_{R}-k_{B})(L_{m}-L_{n})-(k_{R}L_{R}-k_{B}L_{B})-(\phi_{R}-\phi_{B})]\text{Im}[\rho_{56}^{\mathrm{I}}],\nonumber 
\end{eqnarray}
and

\begin{eqnarray}
\tau_{33}^{\mathrm{I}}(\phi_{R},\phi_{B}) & = & \frac{1}{4}+\frac{\text{Re}[\rho_{45}^{\mathrm{I}}]+\text{Re}[\rho_{67}^{\mathrm{I}}]}{2}\sin[k_{B}(L_{m}-L_{n}-L_{B})-\phi_{B}]\\
&+&\frac{\text{Im}[\rho_{45}^{\mathrm{I}}]+\text{Im}[\rho_{67}^{\mathrm{I}}]}{2}\cos[k_{B}(L_{m}-L_{n}-L_{B})-\phi_{B}]\nonumber\\
 & - & \frac{\text{Re}[\rho_{47}^{\mathrm{I}}]+\text{Re}[\rho_{57}^{\mathrm{I}}]}{2}\sin[k_{R}(L_{m}-L_{n}-L_{R})-\phi_{R}]\nonumber\\
&-&\frac{\text{Im}[\rho_{47}^{\mathrm{I}}]+\text{Im}[\rho_{57}^{\mathrm{I}}]}{2}\cos[k_{R}(L_{m}-L_{n}-L_{R})-\phi_{R}]\nonumber \\
 & + & \frac{1}{2}\cos[(k_{R}+k_{B})(L_{m}-L_{n})-(k_{R}L_{R}+k_{B}L_{B})-(\phi_{R}+\phi_{B})]\text{Re}[\rho_{37}^{\mathrm{I}}]\nonumber \\
 & - & \frac{1}{2}\sin[(k_{R}+k_{B})(L_{m}-L_{n})-(k_{R}L_{R}+k_{B}L_{B})-(\phi_{R}+\phi_{B})]\text{Im}[\rho_{37}^{\mathrm{I}}]\nonumber \\
 & - & \frac{1}{2}\cos[(k_{R}-k_{B})(L_{m}-L_{n})-(k_{R}L_{R}-k_{B}L_{B})-(\phi_{R}-\phi_{B})]\text{Re}[\rho_{56}^{\mathrm{I}}]\nonumber \\
 & + & \frac{1}{2}\sin[(k_{R}-k_{B})(L_{m}-L_{n})-(k_{R}L_{R}-k_{B}L_{B})-(\phi_{R}-\phi_{B})]\text{Im}[\rho_{56}^{\mathrm{I}}].\nonumber 
\end{eqnarray}
From the previous definitions it is easy to verify that 
\begin{eqnarray}\label{eq:final_rho23}
\text{Re}[\rho_{56}^{\mathrm{I}}] & = & \frac{1}{2}\cos(\xi_{-})[1-\tau_{22}^{\mathrm{I}}(0,0)-\tau_{33}^{\mathrm{I}}(0,0)-\tau_{22}^{\mathrm{I}}(\frac{\pi}{2},\frac{\pi}{2})-\tau_{33}^{\mathrm{I}}(\frac{\pi}{2},\frac{\pi}{2})]\\
 & + & \frac{1}{2}\sin(\xi_{-})[\tau_{22}^{\mathrm{I}}(0,\frac{\pi}{2})+\tau_{33}^{\mathrm{I}}(0,\frac{\pi}{2})-\tau_{22}^{\mathrm{I}}(\frac{\pi}{2},0)-\tau_{33}^{\mathrm{I}}(\frac{\pi}{2},0)],\nonumber \\
\text{Im}[\rho_{56}^{\mathrm{I}}] & = & \frac{1}{2}\sin(\xi_{-})[\tau_{22}^{\mathrm{I}}(0,0)+\tau_{33}^{\mathrm{I}}(0,0)+\tau_{22}^{\mathrm{I}}(\frac{\pi}{2},\frac{\pi}{2})+\tau_{33}^{\mathrm{I}}(\frac{\pi}{2},\frac{\pi}{2})-1]\nonumber \\
 & + & \frac{1}{2}\cos(\xi_{-})[\tau_{22}^{\mathrm{I}}(0,\frac{\pi}{2})+\tau_{33}^{\mathrm{I}}(0,\frac{\pi}{2})-\tau_{22}^{\mathrm{I}}(\frac{\pi}{2},0)-\tau_{33}^{\mathrm{I}}(\frac{\pi}{2},0)],\nonumber
\end{eqnarray}
where $\xi_{-}\equiv(k_{R}-k_{B})(L_{m}-L_{n})-(k_{R}L_{R}-k_{B}L_{B})$,
and can be determined from a classical measurement. We point out that, although we started our discussion with no assumptions on the input state, Eq.~\eqref{eq:final_rho23} does not depend on $\tau^{\mathrm{I}}_{11}(\phi_{R},\phi_{B})$ or $\tau^{\mathrm{I}}_{44}(\phi_{R,}\phi_{B})$ thanks to our choice of the phases $\phi_R$ and $\phi_B$.
From an operational point of view, the elements $\tau^{\mathrm{I}}_{22}$ and $\tau^{\mathrm{I}}_{33}$ are obtained by dividing the measured number of coincidences $C_{\alpha\beta}^{\mathrm{I}}(\phi_{R,}\phi_{B})$ in channels $m$ and $n$ by the total number of coincidence events $N(\phi_{R},\phi_{B})$, registered with the same phases configuration.
Therefore, we have
\begin{equation}
\tau_{\alpha\beta}^{\mathrm{I}}(\phi_{R},\phi_{B})=\frac{C_{\alpha\beta}^{\mathrm{I}}(\phi_{R,}\phi_{B})}{\sum_{\gamma=1}^{4}C_{\gamma\gamma}^{\mathrm{I}}(\phi_{R,}\phi_{B})}.
\end{equation}
When the optical path difference between the arms of the outer interferometers is null, i.e. $\xi_{-}=0$, we can finally express the off-diagonal elements of $\rho^{\mathrm{I}}$ as
\begin{align}
\text{Re}(\rho_{56}^{\mathrm{I}}) &= \frac{1}{2}\left[1-P_{BR}^{(m,n)}(0,0)-P_{RB}^{(m,n)}(0,0)-P_{BR}^{(m,n)}\left(\frac{\pi}{2},\frac{\pi}{2}\right)-P_{RB}^{(m,n)}\left(\frac{\pi}{2},\frac{\pi}{2}\right)\right] \nonumber \\
\text{Im}(\rho_{56}^{\mathrm{I}}) &= \frac{1}{2}\left[P_{BR}^{(m,n)}\left(0,\frac{\pi}{2}\right)+P_{RB}^{(m,n)}\left(0,\frac{\pi}{2}\right)-P_{BR}^{(m,n)}\left(\frac{\pi}{2},0\right)-P_{RB}^{(m,n)}\left(\frac{\pi}{2},0\right)\right].\nonumber
\end{align}
where, for clarity, we renamed $\tau^{\mathrm{I}}_{22}(\phi_R,\phi_B) \equiv P_{RB}^{(m,n)}(\phi_R,\phi_B)$ and $\tau^{\mathrm{I}}_{33}(\phi_R,\phi_B) \equiv P_{BR}^{(m,n)}(\phi_R,\phi_B)$.

The same strategy we detailed for the calculation and measurement of the elements of $\rho^{\mathrm{I}}$ can be used for determining the statistics of photons exiting from ports ($j$,$l$) and ($j$,$k$) subject to the detection of a blue photon in channel $i$ and a red photon in channel $k$ and $l$, respectively. These density operators are
\begin{align}
    \rho^{\mathrm{II}}&=\mathrm{Tr}_{j,l}\Big(\frac{P_{Rk}\rho P_{Rk}}{\mathrm{Tr}(P_{Rk}\rho)}\Big), \\
    \rho^{\mathrm{III}}&=\mathrm{Tr}_{j,k}\Big(\frac{P_{Rl}\rho P_{Rl}}{\mathrm{Tr}(P_{Rl}\rho)}\Big).
\end{align}


\section{Output state fidelity and purity}

The state fidelity is calculated as $\mathcal{F}(\bar{\rho},\bar{\rho}_{W_1})=\left[\mathrm{Tr}\left(\sqrt{\sqrt{\bar{\rho}_{W_1}}\bar{\rho}\sqrt{\bar{\rho}_{W_1}}}\right)\right]^{2},$ where $\bar{\rho}_{W_1}$ is the density operator associated with the density matrix \eqref{rho_bar_W1}.

Following the discussion of Section 3, the density matrix associated with the density operator $\bar{\rho}$ can be expressed as a function of the elements of the reduced density matrices $\rho^{\mathrm{I}}$, $\rho^{\mathrm{II}}$, and $\rho^{\mathrm{III}}$ as
\begin{equation}
 \begin{aligned}   
\bar{\rho} = &
\begin{bmatrix}
    0 & 0& 0& 0& 0& 0& 0& 0\\
    0& \nicefrac{4}{3}\rho_{55}^{\mathrm{I}}=\nicefrac{4}{3}\rho_{55}^{\mathrm{II}}& \nicefrac{4}{3}\rho_{56}^{\mathrm{I}}& 0&  \nicefrac{4}{3}\rho_{56}^{\mathrm{II}}& 0& 0& 0\\
    0& \nicefrac{4}{3}\rho_{65}^{\mathrm{I}}& \nicefrac{4}{3}\rho_{66}^{\mathrm{I}}=\nicefrac{4}{3}\rho_{22}^{\mathrm{III}}& 0&  \nicefrac{4}{3}\rho_{56}^{\mathrm{III}}& 0& 0& 0\\
    0& 0& 0& 0& 0& 0& 0& 0\\
    0& \nicefrac{4}{3}\rho_{65}^{\mathrm{II}}& \nicefrac{4}{3}\rho_{65}^{\mathrm{III}}& 0& \nicefrac{4}{3}\rho_{66}^{\mathrm{II}}=\nicefrac{4}{3}\rho_{66}^{\mathrm{III}}& 0& 0& 0\\
    0& 0& 0& 0& 0& 0& 0& 0\\
    0& 0& 0& 0& 0& 0& 0& 0\\
    0& 0& 0& 0& 0& 0& 0& 0
\end{bmatrix}\\
=&\begin{bmatrix}
     0 & 0& 0& 0& 0& 0& 0& 0\\
 0& 0.3203& 0.2672+0.0114i& 0& 0.3394-0.1531i& 0& 0& 0\\
 0& 0.2672-0.0114i& 0.3336& 0&  0.2478+0.0091i& 0& 0& 0\\
 0& 0& 0& 0& 0& 0& 0& 0\\
 0& 0.3394+0.1531i& 0.2478-0.0091i& 0& 0.3461& 0& 0& 0\\
 0& 0& 0& 0& 0& 0& 0& 0\\
 0& 0& 0& 0& 0& 0& 0& 0\\
 0& 0& 0& 0& 0& 0& 0& 0
 \end{bmatrix}.
  \end{aligned}
\end{equation}
The three non-vanishing elements on the diagonal can be accessed via two independent measurements. In these cases, we performed both experiments and calculated the average weighted on the number of events.
A numerical estimate of the fidelity yields $\mathcal{F}=92\%\pm6\%$, which is more than sufficient to be a useful resource state \cite{Lipinska2018}. In our case, the main aspects limiting the fidelity are the stability of the interferometer and multiple pair generation, which adds accidental counts. Finally, the state purity, representing the degree to which the quantum state of the photons can be described in terms of a pure wavefunction, rather than a mixed density matrix \cite{Chuang}, calculated as $\gamma=\mathrm{Tr}\left(\bar{\rho}^{2}\right)$, is $90\%\pm10\%$.


\begin{thebibliography}{1}
\bibitem{Menotti:PhysicalReviewA:2016}M. Menotti, \textit{et al.} \textquotedbl{}\textit{Generation
of energy-entangled W states via parametric fluorescence in integrated
devices},\textquotedbl{} Phys. Rev. A \textbf{94}, 013845 (2016).

\bibitem{Xin2017}T. Xin, \textit{et al.} \textquotedbl{}\textit{Quantum state
tomography via reduced density matrices},\textquotedbl{} Phys. Rev. Lett. \textbf{118}, 020401 (2017).

\bibitem{Parashar2009}P. Parashar, \textit{et al.} \textquotedbl{}\textit{N-qubit W states are determined by their bipartite marginals},\textquotedbl{} Phys. Rev. A \textbf{80}, 012319 (2009).

\bibitem{Lipinska2018}V. Lipinska, \textit{et al.} \textquotedbl{}\textit{Anonymous transmission in a noisy quantum network using the $W$ state},\textquotedbl{} Phys. Rev. A \textbf{98}, 052320 (2018).

\bibitem{Chuang}See, for instance, M. A. Nielsen and I. Chuang, \textit{Quantum computation and quantum information}, Cambridge University Press (2000), page 100.

\end{thebibliography}

\end{document}
